On Elliott's conjecture and applications

Let $f:\mathbb{N}\to \mathbb{D}$ be a multiplicative function. Under the merely necessary assumption that $f$ is non-pretentious (in the sense of Granville and Soundararajan), we show that for any pair of distinct integer shifts $h_1,h_2$ the two-point correlation $$\frac{1}{x}\sum_{n\leq x}{f(n+h_1)\overline{f}(n+h_2)}$$ tends to $0$ along a set of $x\in\mathbb{N}$ of full upper logarithmic density. We also show that the same result holds for the $k$-point correlations $$\frac{1}{x}\sum_{n\leq x}{f(n+h_1)\cdots f(n+h_k)}$$ if $k$ is odd and $f$ is a real-valued non-pretentious function. Previously, the vanishing of correlations was known only under stronger non-pretentiousness hypotheses on $f$ by the works of Tao, and Tao and the third author. We derive several applications, including: (i) A classification of $\pm 1$-valued completely multiplicative functions that omit a length four sign pattern, solving a 1974 conjecture of R.H. Hudson. (ii) A proof that a class of "Liouville-like" functions satisfies the unweighted Elliott conjecture of all orders, solving a problem of de la Rue. (iii) Constructing examples of multiplicative $f:\mathbb{N}\to \{-1,0,1\}$ with a given (unique) Furstenberg system, answering a question of Lema\'nczyk. (iv) A density version of the Erd\H{o}s discrepancy theorem of Tao.

==> anc/hudson_conjecture.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    133025,       3026]
NotebookOptionsPosition[    114267,       2805]
NotebookOutlinePosition[    114640,       2821]
CellTagsIndexPosition[    114597,       2818]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["A code relating to the proof of Theorem 2.4", "Chapter",
 CellChangeTimes->{
  3.887969099396409*^9, {3.894023907038228*^9, 
   3.8940239305858846`*^9}},ExpressionUUID->"404e1c07-be34-40d4-b952-\
dc6d29d29bd0"],

Cell["\<\

Let f be as in Lemma 9.11, with p_0<197. We check that the condition in Lemma \
9.11 holds for f unless f is either one of the functions in Hudson\
\[CloseCurlyQuote]s classification or one of the examples (i)-(vi) listed in \
the paper.\
\>", "Text",
 CellChangeTimes->{{3.8750863089285407`*^9, 3.8750863299888444`*^9}, 
   3.894023038825415*^9, {3.894023316143839*^9, 3.8940233231609864`*^9}, {
   3.894023379213982*^9, 3.894023406433344*^9}, {3.8940234698570337`*^9, 
   3.8940234905701537`*^9}, {3.8940235612161236`*^9, 
   3.8940236093563395`*^9}, {3.8940239349236455`*^9, 
   3.8940240025489826`*^9}, {3.8940242208284855`*^9, 3.894024222800004*^9}, {
   3.89402427045625*^9, 
   3.8940243246685057`*^9}},ExpressionUUID->"e8f97763-3fb2-4083-805c-\
59daf3fe9335"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.894023024718014*^9, 
  3.894023024731001*^9}},ExpressionUUID->"a0cdc413-bb9e-48cb-b2cd-\
cab691775e59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"JacobiSymbol", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Whenever", " ", "f", " ", "is", " ", "a", " ", "modified", " ", 
      "character", " ", "modulo", " ", "a", " ", "prime", " ", "p"}], " ", 
     ">", " ", "3"}], ",", " ", 
    RowBox[{
    "outside", " ", "the", " ", "primes", " ", "2", " ", "and", " ", "3"}], 
    ",", " ", 
    RowBox[{
    "we", " ", "distinguish", " ", "cases", " ", "according", " ", "to", " ", 
     "the", " ", "signs", " ", "of", " ", 
     RowBox[{"f", "\\", "chi"}], 
     RowBox[{"(", "2", ")"}]}], ",", 
    RowBox[{
     RowBox[{"f", "\\", "chi"}], 
     RowBox[{"(", "3", ")"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8750972934327803`*^9, 3.875097320398554*^9}, {
   3.875097879674387*^9, 3.8750979504860554`*^9}, {3.8877884370397425`*^9, 
   3.8877884934621286`*^9}, 3.8878615155672436`*^9, {3.8940240094846635`*^9, 
   3.894024038641197*^9}},ExpressionUUID->"6baf01fc-7926-443c-adee-\
76de3b6ef343"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PP", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "1"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "2"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "3"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"24", "*", "x"}], " ", "+", " ", "4"}], ",", "y"}], "]"}]}], 
     ")"}], "/", "16"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "\\", "chi"}], 
     RowBox[{"(", "2", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "3", ")"}]}], " ", "=", " ", 
     RowBox[{"+", "1"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8877879486923475`*^9, 3.8877879529511857`*^9}, {
   3.887788497322158*^9, 3.8877885087446346`*^9}, {3.8877885512244883`*^9, 
   3.88778856050377*^9}, 3.8878615251374288`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"95f649c1-ccf8-4d68-9095-c2f531c2e8c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PM", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "1"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "2"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "3"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"24", "*", "x"}], " ", "+", " ", "4"}], ",", "y"}], "]"}]}], 
     ")"}], "/", "16"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "2", ")"}]}], " ", "=", " ", 
     RowBox[{"+", "1"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "3", ")"}]}], " ", "=", " ", 
     RowBox[{"-", "1"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8750973276904736`*^9, 3.8750974490721226`*^9}, {
  3.8750978000859413`*^9, 3.875097847571821*^9}, {3.887531500450688*^9, 
  3.887531513680996*^9}, {3.887531973932927*^9, 3.8875319742271633`*^9}, {
  3.887532254574426*^9, 3.8875322643285785`*^9}, {3.8877868656037827`*^9, 
  3.8877868881594334`*^9}, {3.8877874133112736`*^9, 3.887787449692747*^9}, {
  3.8877885154595985`*^9, 3.887788524199321*^9}, {3.8877885643353868`*^9, 
  3.8877885680468845`*^9}, {3.887861529237625*^9, 3.8878615311611996`*^9}, {
  3.8940230847444057`*^9, 
  3.894023114403927*^9}},ExpressionUUID->"f40e4bce-5cdf-486e-9856-\
8a5ac8747128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MP", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "1"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "2"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "3"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"24", "*", "x"}], " ", "+", "4"}], ",", "y"}], "]"}]}], 
     ")"}], "/", "16"}]}]}]], "Input",
 CellChangeTimes->{{3.875097411893262*^9, 3.875097419494125*^9}, {
  3.875097450966308*^9, 3.8750974510572567`*^9}, {3.8875315174886985`*^9, 
  3.887531525529255*^9}, {3.8875322694643188`*^9, 3.8875322860402946`*^9}, {
  3.8877869110796533`*^9, 3.8877869212101936`*^9}, {3.887787440571454*^9, 
  3.887787440758789*^9}, {3.887788528113603*^9, 3.887788544167514*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"92d8aebb-caa7-4bc0-9b7d-892cd3de97f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "2", ")"}]}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "3", ")"}]}], " ", "=", " ", 
     RowBox[{"+", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8750978498529253`*^9, 3.8750978600402613`*^9}, {
   3.8877885718645105`*^9, 3.887788576802392*^9}, 3.887861536633754*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"2790df29-1ff7-4649-9dcd-5dffecac1405"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MM", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "1"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "2"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "x"}], "+", "3"}], ",", "y"}], "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"24", "*", "x"}], " ", "+", "4"}], ",", "y"}], "]"}]}], 
     ")"}], "/", "16"}]}]}]], "Input",
 CellChangeTimes->{{3.8750974327187214`*^9, 3.875097473087718*^9}, {
  3.887531528409412*^9, 3.8875315370065184`*^9}, {3.887532314669323*^9, 
  3.8875323220437393`*^9}, {3.887786925495675*^9, 3.8877869360918407`*^9}, {
  3.887787443353583*^9, 3.8877874435217667`*^9}, {3.887788588814509*^9, 
  3.8877886004435654`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6f221e22-9076-472c-9d31-182bc3776b29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "\\", "chi"}], 
     RowBox[{"(", "2", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "\\", "chi"}], 
      RowBox[{"(", "3", ")"}]}], " ", "=", " ", 
     RowBox[{"-", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.875097864530284*^9, 3.875097872756383*^9}, {
  3.8877885797477016`*^9, 
  3.8877885823341446`*^9}},ExpressionUUID->"452de468-f1c6-4b7b-982b-\
f1565b9b5092"],

Cell[BoxData[
 RowBox[{"flag", " ", ":=", " ", "0"}]], "Input",
 CellChangeTimes->{{3.8751615758291073`*^9, 3.875161582292174*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e5d0abab-2eae-4905-8f61-57c770ac5608"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"For", " ", "the", " ", "four", " ", "possible", " ", "pairs", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "*", "chi", 
       RowBox[{"(", "2", ")"}]}], ",", 
      RowBox[{"f", "*", "chi", 
       RowBox[{"(", "3", ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "check", " ", "whether", " ", "one", " ", "of", " ", "the", 
     " ", "products", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"chi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", "a"}], "+", "1"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"f", "*", "chi", 
        RowBox[{"(", "2", ")"}], "chi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", "a"}], "+", "2"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"f", "*", "chi", 
        RowBox[{"(", "3", ")"}], "chi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", "a"}], "+", "3"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"chi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", "a"}], "+", "4"}], ")"}]}]}], ")"}], " ", "can", " ", 
     "be", " ", "non"}], "-", "zero"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "for", " ", "some", " ", "n", " ", "satisfying", " ", "24", "*", "n"}], 
      " ", "+", " ", "4"}], " ", "<", " ", 
     RowBox[{"q", "^", "3"}]}], ";", " ", 
    RowBox[{"if", " ", "so"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "Lemma", " ", "9.11", " ", "ensures", " ", "that", " ", "the", " ", 
     "patern", " ", 
     RowBox[{"(", 
      RowBox[{"++", "++"}], ")"}], " ", "occurs", " ", "somewhere"}], ";", 
    " ", 
    RowBox[{
    "otherwise", " ", "we", " ", "need", " ", "to", " ", "check", " ", "more",
      " ", "carefully", " ", "the", " ", "sequence", " ", "of", " ", "signs", 
     " ", "of", " ", 
     RowBox[{"f", ".", " ", "According"}], " ", "to", " ", 
     RowBox[{"Hudson", "'"}], "s", " ", "classification"}]}], ",", " ", 
   RowBox[{
    RowBox[{"only", " ", "f", "*", "chi", 
     RowBox[{"(", "2", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"f", "*", "chi", 
      RowBox[{"(", "3", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"+", "1"}], " ", "and", " ", "q"}], " ", "=", " ", "5"}]}]}], 
   ",", "7", ",", "11", ",", "13", ",", 
   RowBox[{"53", " ", "should", " ", "be", " ", "in", " ", "F3"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8751630935959034`*^9, 3.8751632320481215`*^9}, {
  3.8875317940631485`*^9, 3.8875318179432335`*^9}, {3.88786134176056*^9, 
  3.8878614773672853`*^9}, {3.894023167629737*^9, 3.89402321584945*^9}, {
  3.894024102049751*^9, 
  3.8940241036291428`*^9}},ExpressionUUID->"08c485d0-b772-499e-89f6-\
f4a5e69d71fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZeroListPM", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "i"}], "+", "4"}], " ", "<", " ", 
       RowBox[{"q", "*", "q", "*", "q"}]}], ",", " ", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"(", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PM", "[", 
           RowBox[{"i", ",", "q"}], "]"}], " ", ">", "0"}], ",", 
         RowBox[{"flag", " ", "+=", " ", "1"}], ",", " ", 
         RowBox[{"flag", " ", "+=", " ", "0"}]}], "]"}], ")"}]}], "]"}], ";", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"flag", " ", ">", " ", "0"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= +1, f*chi(3) = -1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< is not in F3\>\""}], "]"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= +1, f*chi(3) = -1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< might be in F3\>\""}], "]"}]}], "]"}], " ", ";", 
      " ", 
      RowBox[{"flag", " ", "=", " ", "0"}], ";"}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8751612435890093`*^9, 3.8751612544531527`*^9}, {
   3.8751615014428577`*^9, 3.8751616892714024`*^9}, {3.875161737614596*^9, 
   3.875161816115736*^9}, 3.875162017085063*^9, {3.875162090788006*^9, 
   3.8751622861073*^9}, 3.8751626727995987`*^9, 3.8751628242797403`*^9, {
   3.875162882013337*^9, 3.8751629118198247`*^9}, {3.8751629740097976`*^9, 
   3.8751629798963585`*^9}, {3.887532231412385*^9, 3.88753223202382*^9}, {
   3.8877869594640245`*^9, 3.887786973781352*^9}, {3.8877876364593215`*^9, 
   3.8877876423007455`*^9}, {3.8877878485707*^9, 3.8877878495782285`*^9}, {
   3.887788260909746*^9, 3.8877882610216217`*^9}, {3.8878607752648706`*^9, 
   3.8878607857144613`*^9}, {3.887860878962431*^9, 3.887860891530057*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8d826e2d-a170-48b2-9d5d-a447d861cd82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZeroListMP", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "i"}], "+", "4"}], " ", "<", " ", 
       RowBox[{"q", "*", "q", "*", "q"}]}], " ", ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"(", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{"i", ",", "q"}], "]"}], " ", ">", "0"}], ",", 
         RowBox[{"flag", " ", "+=", " ", "1"}], ",", " ", 
         RowBox[{"flag", " ", "+=", " ", "0"}]}], "]"}], ")"}]}], "]"}], ";", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"flag", " ", ">", " ", "0"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= -1, f*chi(3) = +1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< is not in F3\>\""}], "]"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= -1, f*chi(3) = +1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< might be in F3\>\""}], "]"}]}], "]"}], " ", ";", 
      " ", 
      RowBox[{"flag", " ", "=", " ", "0"}], ";"}], ")"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZeroListMM", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"24", "*", "i"}], "+", "4"}], " ", "<", " ", 
       RowBox[{"q", "*", "q", "*", "q"}]}], ",", " ", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"(", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MM", "[", 
           RowBox[{"i", ",", "q"}], "]"}], " ", ">", "0"}], ",", 
         RowBox[{"flag", " ", "+=", " ", "1"}], ",", " ", 
         RowBox[{"flag", " ", "+=", " ", "0"}]}], "]"}], ")"}]}], "]"}], ";", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"flag", " ", ">", " ", "0"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= -1, f*chi(3) = -1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< is not in F3\>\""}], "]"}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<When f*chi(2)= -1, f*chi(3) = -1, \>\"", " ", ",", " ", "q", 
          ",", " ", "\"\< might be in F3\>\""}], "]"}]}], "]"}], " ", ";", 
      " ", 
      RowBox[{"flag", " ", "=", " ", "0"}], ";"}], ")"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZeroListPP", "[", "q_", "]"}], ":=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"24", "*", "i"}], "+", "4"}], " ", "<", " ", 
        RowBox[{"q", "*", "q", "*", "q"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"(", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PP", "[", 
            RowBox[{"i", ",", "q"}], "]"}], " ", ">", "0"}], ",", 
          RowBox[{"flag", " ", "+=", " ", "1"}], ",", " ", 
          RowBox[{"flag", " ", "+=", " ", "0"}]}], "]"}], ")"}]}], "]"}], ";",
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"flag", " ", ">", " ", "0"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<When f*chi(2)= +1, f*chi(3) = +1, \>\"", " ", ",", " ", "q", 
           ",", " ", "\"\< is not in F3\>\""}], "]"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<When f*chi(2)= +1, f*chi(3) = +1, \>\"", " ", ",", " ", "q", 
           ",", " ", "\"\< might be in F3\>\""}], "]"}]}], "]"}], " ", ";", 
       " ", 
       RowBox[{"flag", " ", "=", " ", "0"}], ";"}], ")"}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.875162322840986*^9, 3.8751623419059477`*^9}, {
   3.8751624153489313`*^9, 3.87516242392089*^9}, {3.875162477688679*^9, 
   3.8751625000367804`*^9}, {3.875162675103633*^9, 3.8751627156277905`*^9}, {
   3.8751627470174646`*^9, 3.87516274852676*^9}, {3.875162826408117*^9, 
   3.875162828617733*^9}, {3.875162917913395*^9, 3.875162995766656*^9}, {
   3.887532238899134*^9, 3.8875322413426085`*^9}, {3.8877869886814184`*^9, 
   3.8877869949752693`*^9}, 3.887787033797246*^9, {3.8877876386840143`*^9, 
   3.887787648060217*^9}, {3.887787852544409*^9, 3.8877878617142553`*^9}, {
   3.8877882637555294`*^9, 3.887788279730012*^9}, {3.887788409589635*^9, 
   3.887788412344642*^9}, {3.887860791653475*^9, 3.8878608588690896`*^9}, {
   3.887860914561142*^9, 3.8878609504230022`*^9}, {3.8940243372913437`*^9, 
   3.894024340260586*^9}},ExpressionUUID->"cf0fac1a-67c0-4bee-b1ba-\
132899370395"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Test", " ", "modified", " ", "characters", " ", "modulo", " ", "primes", 
     " ", "q", " ", "for", " ", "all", " ", "3"}], " ", "<", " ", "q", " ", 
    "<", " ", "Q"}], ",", " ", 
   RowBox[{
   "in", " ", "each", " ", "of", " ", "the", " ", "possible", " ", 
    "cases"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.87516355959997*^9, 3.875163583344921*^9}, {
  3.8878612824781914`*^9, 
  3.887861286489674*^9}},ExpressionUUID->"8c8f19a8-fd45-42a5-bd55-\
1543d3f895c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ApplyZeroListPM", "[", "Q_", "]"}], ":=", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", " ", "=", " ", "5"}], ",", " ", 
    RowBox[{"x", " ", "<", " ", "Q"}], ",", " ", 
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"NextPrime", "[", "x", "]"}]}], ",", " ", 
    RowBox[{"ZeroListPM", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyZeroListMP", "[", "Q_", "]"}], ":=", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", " ", "=", " ", "5"}], ",", " ", 
    RowBox[{"x", " ", "<", " ", "Q"}], ",", " ", 
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"NextPrime", "[", "x", "]"}]}], ",", " ", 
    RowBox[{"ZeroListMP", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyZeroListMM", "[", "Q_", "]"}], ":=", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", " ", "=", " ", "5"}], ",", " ", 
    RowBox[{"x", " ", "<", " ", "Q"}], ",", " ", 
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"NextPrime", "[", "x", "]"}]}], ",", " ", 
    RowBox[{"ZeroListMM", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyZeroListPP", "[", "Q_", "]"}], ":=", " ", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"x", " ", "=", " ", "5"}], ",", " ", 
     RowBox[{"x", " ", "<", " ", "Q"}], ",", " ", 
     RowBox[{"x", " ", "=", " ", 
      RowBox[{"NextPrime", "[", "x", "]"}]}], ",", " ", 
     RowBox[{"ZeroListPP", "[", "x", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.875163303372887*^9, 3.8751633775608673`*^9}, {
  3.875163430745326*^9, 3.875163431727583*^9}, {3.8751634783014975`*^9, 
  3.8751635007216334`*^9}, {3.887787893190581*^9, 3.8877879120700417`*^9}, {
  3.887788107968906*^9, 3.887788116134085*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c34447a6-483b-46b0-a6db-49973cf5c776"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"By", " ", "Proposition", " ", "9.9"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "can", " ", "restrict", " ", "to", " ", "Q"}], " ", 
     "=", " ", "197"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "bolded", " ", "entries", " ", "below", " ", "indicate", " ",
       "a", " ", "possible", " ", "example", " ", "of", " ", "a", " ", 
      "modified", " ", "character", " ", "for", " ", "which", " ", 
      RowBox[{"(", 
       RowBox[{"+", 
        RowBox[{",", 
         RowBox[{"+", 
          RowBox[{",", 
           RowBox[{"+", 
            RowBox[{",", "+"}]}]}]}]}]}], ")"}], " ", "does", " ", "not", " ", 
      RowBox[{"occur", ".", " ", "These"}], " ", "include", " ", "the", " ", 
      "examples", " ", 
      RowBox[{"f_p", "^", 
       RowBox[{"{", 
        RowBox[{"+", 
         RowBox[{"/", "-"}]}], "}"}]}], " ", "for", " ", "p"}], " ", "=", " ",
      "5"}], ",", "7", ",", "11", ",", "13", ",", 
    RowBox[{"53", " ", "from", " ", 
     RowBox[{"Hudson", "'"}], "s", " ", "classification"}], ",", " ", 
    RowBox[{
    "along", " ", "with", " ", "some", " ", "further", " ", "examples", " ", 
     "that", " ", "can", " ", "be", " ", "verified", " ", "manually", " ", 
     "to", " ", "produce", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"+", 
        RowBox[{",", 
         RowBox[{"+", 
          RowBox[{",", 
           RowBox[{"+", 
            RowBox[{",", "+"}]}]}]}]}]}], ")"}], "."}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8878612905322037`*^9, 3.8878613191431885`*^9}, {
  3.8888333817033076`*^9, 3.888833483672035*^9}, {3.894023246962412*^9, 
  3.894023247231431*^9}, {3.894024172972995*^9, 
  3.8940241994690185`*^9}},ExpressionUUID->"ae854970-e7da-49bd-9914-\
12adda7a3945"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApplyZeroListPM", "[", "197", "]"}]], "Input",
 CellChangeTimes->{{3.875163436047154*^9, 3.8751634557333126`*^9}, {
  3.8877870989049163`*^9, 3.887787100132231*^9}, {3.8877879194960384`*^9, 
  3.88778792054502*^9}, {3.888833007717651*^9, 3.888833008519191*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"625ed768-c4d5-48b6-be47-202c8bd57e9f"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
    "5", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 5, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330100253277`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f6325cd0-899a-4282-ba58-a9089c8b4ed6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 7, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330100383205`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"aa245b88-b248-4e99-87b4-0b9e41afa788"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 11, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330100543113`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d912f639-ebd4-4b0e-9666-1f0c0203a910"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 13, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833010063306*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d1a7be7f-d44a-4d93-a1a8-c060b9811f93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "17", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 17, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330100733*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b75989a6-405c-4a0a-953f-08d1cfbe333f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "19", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 19, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833010081296*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5e1a8d3f-b591-45e6-9153-1cf91c646754"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "23", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 23, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330100912895`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d787850a-f07a-4984-9764-6c8982d2b2e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "29", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 29, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330101002874`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"14e27248-01ef-4549-a332-63869595afa8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "31", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 31, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833010110279*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1b06376e-6351-4ffa-b35d-4bdb7b2d132a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "37", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 37, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330101642475`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c2a08d43-adb7-4812-871c-db488b9bbd98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "41", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 41, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330103121643`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"ea1ed9ec-a1b2-4507-bd89-5db9de6bf0ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "43", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 43, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833010322158*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4a3f40e8-8d51-447f-b803-417a00697843"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "47", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 47, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330103951163`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c58b0301-afec-4908-bf90-f80d2c3a930d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "53", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 53, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330105760117`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7629e679-dd1d-428f-98c0-9e5c33b2abd9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "59", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 59, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833010773899*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"6f0b3ba2-7cab-47e8-91bf-f3ab2a239f89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "61", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 61, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330109917727`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5ed7f404-9285-4c20-9b82-bca0456a53bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "67", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 67, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833011265619*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"0355b2fd-cb13-4d7b-8d96-2f7b847d1432"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "71", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 71, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833011596427*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7d5f4a18-cb95-4459-af8c-5198847a48d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "73", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 73, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330119092493`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4d78b8d8-719f-432e-abdd-a76054d3b306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "79", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 79, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833012342*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4b481728-8b04-4df7-b1c9-9945c3f50b82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "83", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 83, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833012881692*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"ab67e762-2c2d-4d7f-84e8-59f4d17dd3e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "89", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 89, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330135133305`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"23d9cdd8-1d8e-4af2-bea0-08708f0ba680"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "97", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 97, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833014292882*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"99a1478b-8881-4017-9307-8c89fc29598b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "101", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 101, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330150534472`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d2e3b766-b8a7-4085-bccd-3c56de47f698"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "103", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 103, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330159129543`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5311bd5a-b9e0-47a0-8354-a2dfe8e661ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "107", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 107, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330168823986`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c29a27d8-b43f-4816-8e5f-f77839506302"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "109", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 109, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833017938794*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"fd1eabd7-aa5c-4867-aa53-cd87bfbabbea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "113", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 113, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330192780275`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1886dd3a-a487-4cc5-ba90-6f7f533dd572"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "127", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 127, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330210280247`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"9a1e4447-9fd0-44df-bcf6-3ab0c7eb28f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "131", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 131, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833022712058*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"feb670aa-b6e3-4c61-b163-0a4f1b1dd17e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "137", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 137, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.88883302463196*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"30830857-700b-4a25-a5c1-00970f7537f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "139", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 139, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330265748463`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5eb2d070-5e9d-4f6e-8ee5-750c28a68b5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "149", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 149, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833028996459*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"bc80c8ce-35aa-45dc-adfe-d46dbe05044d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "151", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 151, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330307454576`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"01496b08-bad2-4f94-b1fe-81bbbc13e144"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "157", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 157, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330326853456`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"6d364066-c0d0-4eec-98ba-538caf73b335"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "163", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 163, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330347931366`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"6b327cf8-d5c6-458f-86a8-e09f1be7d2ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "167", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 167, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833037278713*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"0625dabc-0898-4b13-b9f7-77a601a3c9bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "173", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 173, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833039739306*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"73c6ccc1-5ce9-4bfc-b95d-f07de28cac30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "179", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 179, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.888833042608661*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"82854707-d3eb-45ae-9494-29420947849c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "181", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 181, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330456319275`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5aa0075c-8e99-4308-90c4-a387ea56cc4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "191", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 191, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.8888330500443993`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4d94cd40-68d0-4d8a-9464-b9204f31eacc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "193", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = -1, ", 193, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8751634457421284`*^9, 3.875163456504572*^9}, 
   3.887787100809725*^9, 3.8877879213294935`*^9, 3.8877882947793646`*^9, 
   3.887860968745599*^9, 3.88883305369431*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2a47b59d-aaa3-4a5d-ba73-ba609f0a2701"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.875163467981852*^9, 
  3.875163472381344*^9}},ExpressionUUID->"98e36a94-26b2-4616-8e40-\
c5e66fcdcd7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApplyZeroListMP", "[", "197", "]"}]], "Input",
 CellChangeTimes->{{3.8751635131061516`*^9, 3.875163517181532*^9}, {
  3.887787963396866*^9, 3.887787966538204*^9}, {3.8888330746388583`*^9, 
  3.8888330753594685`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"346f7e6c-fe5d-418b-a05b-e82eebe345c2"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "5", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 5, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331933260083`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"1d3ea2f3-0541-49b6-b84f-826a96b211da"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "7", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 7, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193335004*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"8b7e43ed-55cc-4a72-85d9-fefeae93385d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 11, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193343999*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"a99d4380-3e5e-4d8c-8a08-0333c1ca7788"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 13, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331933529925`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"c60505a4-dd2d-4081-aa0f-b7bbd1829580"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "17", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 17, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193359008*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"1a2d9c3f-933d-4a5f-b043-32f732ad81c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "19", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 19, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193368983*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"44414cd8-50ea-4c6d-9c56-3fe755939bc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "23", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 23, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331933759775`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"840c5462-2c7a-4842-883b-32fb88412d57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "29", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 29, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193381975*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"b158e7a8-c07f-457d-931d-1026a95d43a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "31", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 31, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331933889704`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"e402229e-6bbd-48ad-b868-1b55805a8070"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "37", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 37, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193496909*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"108a308e-2e32-4e91-9372-a5fe8b89bbd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "41", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 41, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193504904*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"27a5ee7e-e259-4f65-ad91-67a928a2bfa6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "43", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 43, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331935129023`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"f376f3ad-ad1e-4a78-bbdf-38792233ef44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "47", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 47, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331935578756`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"33498345-d6de-4ec9-a121-2f38db49c739"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "53", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 53, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331936268363`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"29ee63f0-a709-4b74-9004-98be40d7d043"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "59", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 59, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193727778*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"85bf950e-e3b9-485e-ac79-081acb7bb2cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "61", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 61, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331938557053`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"4d8dbdbb-c4ac-4560-999d-130a7cd8fd58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "67", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 67, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833193994626*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"1bdcdda8-e1e9-44ee-9976-7de28f8cfdab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "71", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 71, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331941675267`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"87ec66b7-821c-4e59-9447-ff96c841fbcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "73", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 73, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331943534203`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"baa53a2a-f157-489b-800e-3e6406a68ae1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "79", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 79, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331945862875`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"2f86abf3-5e53-4cbb-ae5f-7f5c7d343dc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "83", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 83, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331948531313`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"79f8c8eb-5f08-4062-ae36-59d29e7e9a18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "89", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 89, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833195195937*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"c60e4ba7-5ec2-4518-a2ca-ae716c9c024c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "97", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 97, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833195681677*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"05746468-d8c9-4c77-89f5-9a60d356deb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "101", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 101, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833196818838*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"3ad7aa32-f50c-4d9e-9ad6-fbdead65f25a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "103", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 103, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331981541505`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"199c23bf-61b9-49d8-b0df-ea6524be4b60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "107", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 107, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331988277664`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"10030907-070e-44b9-86ff-b7b31fa50bcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "109", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 109, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888331994873915`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"94b72256-cbaa-4f9f-b79c-8d0bfe7ff5f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "113", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 113, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833200258947*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"73895e59-0586-4ada-80b8-6b2c619952d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "127", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 127, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833201296352*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"7b8df03b-324e-4436-ab52-cb55dcfbdad3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "131", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 131, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833202395722*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"24c4c302-ef4c-48a3-88f5-d61bacad826c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "137", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 137, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332035990334`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"d1d73da5-c11e-497a-8730-3c0c294f8536"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "139", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 139, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833204882298*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"734da8c9-d9fa-4ffe-a3b9-b253bc7d6adf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "149", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 149, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332065123634`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"e15d2bb6-afc7-4fc2-a8d4-2aad949ae0d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "151", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 151, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332081953983`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"7b45410b-a96e-4925-bffd-76117def0073"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "157", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 157, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833210139288*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"06500127-baf0-45bc-b05a-4bfb7f1aea7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "163", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 163, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332122640696`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"52e48810-8b84-4df1-bce5-e8a7c14d3f77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "167", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 167, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833214512781*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"26d858c7-98c5-4c8a-8d33-9f8ef869ebb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "173", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 173, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.888833217507064*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"3bc88ea6-993e-4c1e-aedd-06fe97747265"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "179", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 179, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332203874154`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"b90dcd03-5bbf-490f-bec2-1f1beac16465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "181", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 181, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332232018013`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"6d5d5c51-5bf9-4df6-beb7-f71565e64067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "191", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 191, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332266698155`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"80ccd106-8b55-490a-9396-12eab050e80b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "193", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = +1, ", 193, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.87516351866516*^9, 3.8877879673328686`*^9, 
  3.8877883284209075`*^9, 3.8878610229562745`*^9, 3.8888332303896837`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"2a94fa2a-f94d-4f6f-990e-c40d2feb6a27"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ApplyZeroListMM", "[", "197", "]"}]}]], "Input",
 CellChangeTimes->{{3.877173630437172*^9, 3.877173632958074*^9}, {
  3.8877879928070197`*^9, 3.887787996202671*^9}, {3.8888332616482325`*^9, 
  3.888833262349407*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"126274a3-d1ea-4796-82e4-61ff79034d1a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 5, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332634888163`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"f4cf627e-fa68-491f-b39e-8db81db54b31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 7, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332634978113`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"28894a76-9d14-4b97-b8f9-10f447638e3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 11, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263507806*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"f7308d44-ef61-408a-ae71-ef0ae1dcb59d"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
    "13", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 13, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332635148*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"16ef1132-03c9-4423-bb66-d78261b07256"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
    "17", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 17, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332635207963`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"096d1838-57cc-4acd-8d66-0913b1023368"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "19", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 19, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263526794*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"1d28e85e-54b3-4717-b344-93c4aa9e4baf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "23", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 23, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332635337887`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"22224af5-225e-4825-a64a-eb31fc111595"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "29", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 29, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332635397873`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"041c7ee1-2a06-4a7e-bc9b-65760bb78f93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "31", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 31, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332635468016`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"5d45f11f-06cf-4b9b-b54f-9d3b0ed91f53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "37", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 37, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263647727*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"dc945a46-036b-4d41-bfca-d3b36fad6d55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "41", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 41, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332636547213`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"8219ef66-0bbd-43e4-b252-f4206c089e12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "43", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 43, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263659717*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ae3ee31a-a791-401d-b065-40c95bbc763b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "47", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 47, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332637186856`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"36a3ca53-dfa6-4eb0-95dc-ce98a55aade5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "53", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 53, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263810631*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"90939813-8485-4c13-b2b0-0bf1466fef18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "59", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 59, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833263923565*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"6782a052-b525-410f-ba0f-17e2a8513eac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "61", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 61, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833264045498*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"03251a32-a922-44ef-90fe-10c7774a2c7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "67", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 67, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833264202407*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"cc4cdb39-61ea-4fb3-986e-a2d16eac3a99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "71", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 71, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332643893003`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"2f1723f5-4b0c-4b5c-8acc-0eaa1ffc3308"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "73", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 73, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332645931816`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"2dab58c4-3233-4fbc-8c02-5d660e59f4c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "79", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 79, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833264851036*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"921e716e-a4d3-442e-8cc1-4b9c58ddedc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "83", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 83, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332651578608`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"03523d7b-8eb1-4204-9f7b-9f5c44d0e986"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "89", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 89, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332655166545`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"3987889a-1048-4adb-8c43-5086cad17ee5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "97", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 97, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833265977391*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"3e9ad780-cef3-45f0-ac3d-fee13168378d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "101", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 101, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332665150824`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"6f4c0427-ace3-423b-93b9-24ff9c2313aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "103", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 103, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.88883326707376*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"d7122e05-eb25-4f5a-80ad-5b54fbb391da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "107", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 107, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833267711397*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ec56a90f-ea07-4858-815a-6a43336a0ad7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "109", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 109, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833268379015*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ac65ea74-bfb8-4eae-b7d8-1328fefd14da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "113", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 113, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833269117589*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"0c4c7a94-2035-4c0c-857f-43742a08dc38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "127", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 127, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833270154995*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ef0faa60-4dd5-4dd6-9039-25cb2ee05428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "131", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 131, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833271294345*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"3e001b4f-601b-47f7-a758-17337ba68bd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "137", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 137, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332726295795`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"68b71958-8b72-4018-97e3-a5d4880b0591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "139", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 139, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833274015783*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"aee31c3e-42a3-4da5-adfa-d76eba6925c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "149", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 149, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332757757792`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ddc3eb04-8068-4afa-a505-32769624edb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "151", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 151, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332776327105`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"4210bd81-6484-416e-8c48-72e34a36f251"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "157", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 157, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833279736506*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"5d8ab8f8-78f2-4f77-8cae-0e2d60ecdebb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "163", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 163, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332820461845`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"bd5bba21-f935-415d-89ce-f9c8818c9800"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "167", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 167, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.8888332845507493`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"62ccbbb7-8ce2-4b08-825f-b37cd0f0c1ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "173", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 173, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833287316165*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"68d29d84-a647-43a2-ad0a-2afe8f19c9b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "179", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 179, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833290426381*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"84987b0b-3cd9-4c8f-b64f-e0144d19efed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "181", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 181, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833293622552*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ea5af146-614f-451f-9d5a-6587a1f9fcf8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "191", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 191, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833297403384*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"42853ec8-ece6-4842-8fb3-f080375afb01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= -1, f*chi(3) = -1, \"\>", "\[InvisibleSpace]", 
   "193", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= -1, f*chi(3) = -1, ", 193, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8771736784808807`*^9, 3.8877879967333827`*^9, 
  3.887788356732251*^9, 3.887861076008979*^9, 3.888833301211212*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"86ef8387-89ec-4dcb-abe1-fe3b097de622"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApplyZeroListPP", "[", "197", "]"}]], "Input",
 CellChangeTimes->{{3.8877881332552757`*^9, 3.8877881337334657`*^9}, {
  3.88883330812119*^9, 3.888833308705517*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6c5223c0-603c-42fc-a3e3-535d66a21e73"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "5", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 5, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309930915*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a7647563-999f-4379-9138-0607e75a062f"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "7", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 7, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333099379115`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"41cf0fac-ac1c-43d0-b548-1bef09103534"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "11", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 11, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309948907*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"532827a4-a684-43ce-85db-ca3e513b2f18"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "13", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 13, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333099549017`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"4911f72a-b1ed-4382-a267-776c33bea54b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "17", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 17, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333099609003`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"0a1d5a9e-974a-46ab-a6c0-6937eb5d4ec7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "19", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 19, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309966897*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a07f43c4-f759-4ebb-88cf-86746ace8459"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "23", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 23, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309973892*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"4197cce9-7427-4c2a-87d4-aeb9822f531d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "29", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 29, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309979889*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"cd53a1bf-c18f-4a70-9b57-92ae6a8bf0e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "31", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 31, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309985885*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"b95f9446-c617-433b-882c-ba18ff3159de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "37", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 37, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833309992879*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"1027b708-7af4-404c-aa4d-dc99d533907a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "41", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 41, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833310034856*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"dde2b79a-a5cb-47b5-9d5c-462c47196a43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "43", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 43, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333101288023`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"0e9ed56c-59bc-4502-9255-e9cf486a912d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "47", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 47, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833310136798*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"c427e58d-4f7a-424c-b00d-8f44881f1e4a"],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
    "53", "\[InvisibleSpace]", "\<\" might be in F3\"\>"}],
   SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 53, " might be in F3"],
   Editable->False],
  FontWeight->"Bold"]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333101957664`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"cf9a011f-3bf1-4bd1-88e8-dba6e7b8fe0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "59", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 59, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333102997065`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"64d1f689-0dce-4277-96a2-fe2af2255c78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "61", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 61, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833310418638*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"20618e2f-9ceb-4048-8bb2-5ca720122c30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "67", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 67, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833310563555*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"64413ab1-518b-4b28-a69b-cb874f5ad14c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "71", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 71, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333107404537`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"13cf40c0-1b6e-4d99-bb2e-ed3121da95dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "73", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 73, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833310944337*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"2bea3c01-2edb-4652-8a47-21b89443cc63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "79", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 79, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333111851983`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"26a0921d-5381-4f84-ac5c-49143985580c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "83", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 83, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333114650383`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"c8b02b73-4ce7-4f34-b39b-027f31f92cae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "89", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 89, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333118018456`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"fbfd8e5b-6cd3-4560-a42d-bce5d81ac7dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "97", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 97, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333122515893`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"e1ac22ee-4f33-49d5-9f36-4926e37eee82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "101", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 101, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833312789298*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"87f98823-34f8-4a2b-9521-45dda8fa1d5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "103", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 103, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833313284993*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"79292ad3-66ee-4bbd-8a77-35e4c56e84fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "107", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 107, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333138566685`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"d507d719-345a-426d-844a-e5897317c9a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "109", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 109, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333145042977`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"fdddf378-5385-4bdc-b99b-daa7ba7e63cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "113", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 113, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333151779113`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"96b249ba-9a01-48ab-85cb-05bc7d0c9dd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "127", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 127, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333162153177`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"1a07261d-1095-4125-857c-9ceaf6c8321a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "131", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 131, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.88883331732668*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"c9993195-d48a-42bb-90dd-3f48bcb022cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "137", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 137, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333185589743`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"655ae0cb-01df-4f36-adf4-d0ec3e22c12c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "139", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 139, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833319945181*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"4fdeb180-1cc8-4619-93b2-5d8b27b70308"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "149", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 149, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833321535267*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"4aff0758-e047-485c-8dde-f252db0db4e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "151", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 151, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833323203312*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"9a6d31b9-83a3-4023-bf25-9a5bb3d1f970"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "157", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 157, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833325009276*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"c5cd6dad-823c-4f67-aa5c-94eb1a251c24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "163", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 163, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833327276983*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a7d35bdd-c2b3-48c6-a3c5-cf3c9eed0241"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "167", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 167, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833329551676*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"94ff8115-4d0d-48fa-bd5f-54bbdaef3a82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "173", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 173, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333318873386`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"4fdc6ed0-4de3-4bff-82f1-0c3e35092af8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "179", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 179, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333345708003`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"6df2925c-76be-4f94-9b75-673f3c66eada"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "181", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 181, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333373841887`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a1b6008c-a8a1-4f82-ba1a-c781a09aa328"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "191", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 191, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.888833341191018*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"1122e637-19fb-4cf6-bdbd-ae1bad69cfd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"When f*chi(2)= +1, f*chi(3) = +1, \"\>", "\[InvisibleSpace]", 
   "193", "\[InvisibleSpace]", "\<\" is not in F3\"\>"}],
  SequenceForm["When f*chi(2)= +1, f*chi(3) = +1, ", 193, " is not in F3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.887788380402429*^9, 3.887861125491474*^9, 
  3.8888333450681705`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"ec5d0a51-b7ee-4896-aa65-452555a5cc3f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.3 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 216, 4, 88, "Chapter",ExpressionUUID->"404e1c07-be34-40d4-b952-dc6d29d29bd0"],
Cell[799, 28, 778, 15, 102, "Text",ExpressionUUID->"e8f97763-3fb2-4083-805c-59daf3fe9335"],
Cell[1580, 45, 152, 3, 37, InheritFromParent,ExpressionUUID->"a0cdc413-bb9e-48cb-b2cd-cab691775e59"],
Cell[1735, 50, 1202, 31, 113, "Input",ExpressionUUID->"6baf01fc-7926-443c-adee-76de3b6ef343"],
Cell[2940, 83, 1450, 45, 63, "Input",ExpressionUUID->"95f649c1-ccf8-4d68-9095-c2f531c2e8c0"],
Cell[4393, 130, 1867, 53, 88, "Input",ExpressionUUID->"f40e4bce-5cdf-486e-9856-8a5ac8747128"],
Cell[6263, 185, 1304, 36, 37, "Input",ExpressionUUID->"92d8aebb-caa7-4bc0-9b7d-892cd3de97f5"],
Cell[7570, 223, 616, 16, 63, "Input",ExpressionUUID->"2790df29-1ff7-4649-9dcd-5dffecac1405"],
Cell[8189, 241, 1258, 36, 37, "Input",ExpressionUUID->"6f221e22-9076-472c-9d31-182bc3776b29"],
Cell[9450, 279, 519, 15, 63, "Input",ExpressionUUID->"452de468-f1c6-4b7b-982b-f1565b9b5092"],
Cell[9972, 296, 209, 3, 37, "Input",ExpressionUUID->"e5d0abab-2eae-4905-8f61-57c770ac5608"],
Cell[10184, 301, 2874, 79, 163, "Input",ExpressionUUID->"08c485d0-b772-499e-89f6-f4a5e69d71fd"],
Cell[13061, 382, 2141, 47, 88, "Input",ExpressionUUID->"8d826e2d-a170-48b2-9d5d-a447d861cd82"],
Cell[15205, 431, 4962, 125, 288, "Input",ExpressionUUID->"cf0fac1a-67c0-4bee-b1ba-132899370395"],
Cell[20170, 558, 554, 14, 37, "Input",ExpressionUUID->"8c8f19a8-fd45-42a5-bd55-1543d3f895c8"],
Cell[20727, 574, 1901, 43, 163, "Input",ExpressionUUID->"c34447a6-483b-46b0-a6db-49973cf5c776"],
Cell[22631, 619, 1879, 48, 113, "Input",ExpressionUUID->"ae854970-e7da-49bd-9914-12adda7a3945"],
Cell[CellGroupData[{
Cell[24535, 671, 364, 5, 37, "Input",ExpressionUUID->"625ed768-c4d5-48b6-be47-202c8bd57e9f"],
Cell[CellGroupData[{
Cell[24924, 680, 611, 13, 29, "Print",ExpressionUUID->"f6325cd0-899a-4282-ba58-a9089c8b4ed6"],
Cell[25538, 695, 568, 11, 29, "Print",ExpressionUUID->"aa245b88-b248-4e99-87b4-0b9e41afa788"],
Cell[26109, 708, 570, 11, 29, "Print",ExpressionUUID->"d912f639-ebd4-4b0e-9666-1f0c0203a910"],
Cell[26682, 721, 568, 11, 29, "Print",ExpressionUUID->"d1a7be7f-d44a-4d93-a1a8-c060b9811f93"],
Cell[27253, 734, 566, 11, 29, "Print",ExpressionUUID->"b75989a6-405c-4a0a-953f-08d1cfbe333f"],
Cell[27822, 747, 568, 11, 29, "Print",ExpressionUUID->"5e1a8d3f-b591-45e6-9153-1cf91c646754"],
Cell[28393, 760, 570, 11, 29, "Print",ExpressionUUID->"d787850a-f07a-4984-9764-6c8982d2b2e6"],
Cell[28966, 773, 570, 11, 29, "Print",ExpressionUUID->"14e27248-01ef-4549-a332-63869595afa8"],
Cell[29539, 786, 568, 11, 29, "Print",ExpressionUUID->"1b06376e-6351-4ffa-b35d-4bdb7b2d132a"],
Cell[30110, 799, 570, 11, 29, "Print",ExpressionUUID->"c2a08d43-adb7-4812-871c-db488b9bbd98"],
Cell[30683, 812, 570, 11, 29, "Print",ExpressionUUID->"ea1ed9ec-a1b2-4507-bd89-5db9de6bf0ba"],
Cell[31256, 825, 568, 11, 29, "Print",ExpressionUUID->"4a3f40e8-8d51-447f-b803-417a00697843"],
Cell[31827, 838, 570, 11, 29, "Print",ExpressionUUID->"c58b0301-afec-4908-bf90-f80d2c3a930d"],
Cell[32400, 851, 570, 11, 29, "Print",ExpressionUUID->"7629e679-dd1d-428f-98c0-9e5c33b2abd9"],
Cell[32973, 864, 568, 11, 29, "Print",ExpressionUUID->"6f0b3ba2-7cab-47e8-91bf-f3ab2a239f89"],
Cell[33544, 877, 570, 11, 29, "Print",ExpressionUUID->"5ed7f404-9285-4c20-9b82-bca0456a53bc"],
Cell[34117, 890, 568, 11, 29, "Print",ExpressionUUID->"0355b2fd-cb13-4d7b-8d96-2f7b847d1432"],
Cell[34688, 903, 568, 11, 29, "Print",ExpressionUUID->"7d5f4a18-cb95-4459-af8c-5198847a48d6"],
Cell[35259, 916, 570, 11, 29, "Print",ExpressionUUID->"4d78b8d8-719f-432e-abdd-a76054d3b306"],
Cell[35832, 929, 565, 11, 29, "Print",ExpressionUUID->"4b481728-8b04-4df7-b1c9-9945c3f50b82"],
Cell[36400, 942, 568, 11, 29, "Print",ExpressionUUID->"ab67e762-2c2d-4d7f-84e8-59f4d17dd3e8"],
Cell[36971, 955, 570, 11, 29, "Print",ExpressionUUID->"23d9cdd8-1d8e-4af2-bea0-08708f0ba680"],
Cell[37544, 968, 568, 11, 29, "Print",ExpressionUUID->"99a1478b-8881-4017-9307-8c89fc29598b"],
Cell[38115, 981, 572, 11, 29, "Print",ExpressionUUID->"d2e3b766-b8a7-4085-bccd-3c56de47f698"],
Cell[38690, 994, 572, 11, 29, "Print",ExpressionUUID->"5311bd5a-b9e0-47a0-8354-a2dfe8e661ad"],
Cell[39265, 1007, 572, 11, 29, "Print",ExpressionUUID->"c29a27d8-b43f-4816-8e5f-f77839506302"],
Cell[39840, 1020, 570, 11, 29, "Print",ExpressionUUID->"fd1eabd7-aa5c-4867-aa53-cd87bfbabbea"],
Cell[40413, 1033, 572, 11, 29, "Print",ExpressionUUID->"1886dd3a-a487-4cc5-ba90-6f7f533dd572"],
Cell[40988, 1046, 572, 11, 29, "Print",ExpressionUUID->"9a1e4447-9fd0-44df-bcf6-3ab0c7eb28f4"],
Cell[41563, 1059, 570, 11, 29, "Print",ExpressionUUID->"feb670aa-b6e3-4c61-b163-0a4f1b1dd17e"],
Cell[42136, 1072, 569, 11, 29, "Print",ExpressionUUID->"30830857-700b-4a25-a5c1-00970f7537f6"],
Cell[42708, 1085, 572, 11, 29, "Print",ExpressionUUID->"5eb2d070-5e9d-4f6e-8ee5-750c28a68b5d"],
Cell[43283, 1098, 570, 11, 29, "Print",ExpressionUUID->"bc80c8ce-35aa-45dc-adfe-d46dbe05044d"],
Cell[43856, 1111, 572, 11, 29, "Print",ExpressionUUID->"01496b08-bad2-4f94-b1fe-81bbbc13e144"],
Cell[44431, 1124, 572, 11, 29, "Print",ExpressionUUID->"6d364066-c0d0-4eec-98ba-538caf73b335"],
Cell[45006, 1137, 572, 11, 29, "Print",ExpressionUUID->"6b327cf8-d5c6-458f-86a8-e09f1be7d2ea"],
Cell[45581, 1150, 570, 11, 29, "Print",ExpressionUUID->"0625dabc-0898-4b13-b9f7-77a601a3c9bf"],
Cell[46154, 1163, 570, 11, 29, "Print",ExpressionUUID->"73c6ccc1-5ce9-4bfc-b95d-f07de28cac30"],
Cell[46727, 1176, 570, 11, 29, "Print",ExpressionUUID->"82854707-d3eb-45ae-9494-29420947849c"],
Cell[47300, 1189, 572, 11, 29, "Print",ExpressionUUID->"5aa0075c-8e99-4308-90c4-a387ea56cc4d"],
Cell[47875, 1202, 572, 11, 29, "Print",ExpressionUUID->"4d94cd40-68d0-4d8a-9464-b9204f31eacc"],
Cell[48450, 1215, 569, 11, 29, "Print",ExpressionUUID->"2a47b59d-aaa3-4a5d-ba73-ba609f0a2701"]
}, Open  ]]
}, Open  ]],
Cell[49046, 1230, 152, 3, 37, "Input",ExpressionUUID->"98e36a94-26b2-4616-8e40-c5e66fcdcd7d"],
Cell[CellGroupData[{
Cell[49223, 1237, 319, 5, 37, "Input",ExpressionUUID->"346f7e6c-fe5d-418b-a05b-e82eebe345c2"],
Cell[CellGroupData[{
Cell[49567, 1246, 559, 12, 29, "Print",ExpressionUUID->"1d3ea2f3-0541-49b6-b84f-826a96b211da"],
Cell[50129, 1260, 557, 12, 29, "Print",ExpressionUUID->"8b7e43ed-55cc-4a72-85d9-fefeae93385d"],
Cell[50689, 1274, 516, 10, 29, "Print",ExpressionUUID->"a99d4380-3e5e-4d8c-8a08-0333c1ca7788"],
Cell[51208, 1286, 518, 10, 29, "Print",ExpressionUUID->"c60505a4-dd2d-4081-aa0f-b7bbd1829580"],
Cell[51729, 1298, 516, 10, 29, "Print",ExpressionUUID->"1a2d9c3f-933d-4a5f-b043-32f732ad81c1"],
Cell[52248, 1310, 516, 10, 29, "Print",ExpressionUUID->"44414cd8-50ea-4c6d-9c56-3fe755939bc4"],
Cell[52767, 1322, 518, 10, 29, "Print",ExpressionUUID->"840c5462-2c7a-4842-883b-32fb88412d57"],
Cell[53288, 1334, 516, 10, 29, "Print",ExpressionUUID->"b158e7a8-c07f-457d-931d-1026a95d43a6"],
Cell[53807, 1346, 518, 10, 29, "Print",ExpressionUUID->"e402229e-6bbd-48ad-b868-1b55805a8070"],
Cell[54328, 1358, 516, 10, 29, "Print",ExpressionUUID->"108a308e-2e32-4e91-9372-a5fe8b89bbd0"],
Cell[54847, 1370, 516, 10, 29, "Print",ExpressionUUID->"27a5ee7e-e259-4f65-ad91-67a928a2bfa6"],
Cell[55366, 1382, 518, 10, 29, "Print",ExpressionUUID->"f376f3ad-ad1e-4a78-bbdf-38792233ef44"],
Cell[55887, 1394, 518, 10, 29, "Print",ExpressionUUID->"33498345-d6de-4ec9-a121-2f38db49c739"],
Cell[56408, 1406, 518, 10, 29, "Print",ExpressionUUID->"29ee63f0-a709-4b74-9004-98be40d7d043"],
Cell[56929, 1418, 516, 10, 29, "Print",ExpressionUUID->"85bf950e-e3b9-485e-ac79-081acb7bb2cf"],
Cell[57448, 1430, 518, 10, 29, "Print",ExpressionUUID->"4d8dbdbb-c4ac-4560-999d-130a7cd8fd58"],
Cell[57969, 1442, 516, 10, 29, "Print",ExpressionUUID->"1bdcdda8-e1e9-44ee-9976-7de28f8cfdab"],
Cell[58488, 1454, 518, 10, 29, "Print",ExpressionUUID->"87ec66b7-821c-4e59-9447-ff96c841fbcc"],
Cell[59009, 1466, 518, 10, 29, "Print",ExpressionUUID->"baa53a2a-f157-489b-800e-3e6406a68ae1"],
Cell[59530, 1478, 518, 10, 29, "Print",ExpressionUUID->"2f86abf3-5e53-4cbb-ae5f-7f5c7d343dc7"],
Cell[60051, 1490, 518, 10, 29, "Print",ExpressionUUID->"79f8c8eb-5f08-4062-ae36-59d29e7e9a18"],
Cell[60572, 1502, 516, 10, 29, "Print",ExpressionUUID->"c60e4ba7-5ec2-4518-a2ca-ae716c9c024c"],
Cell[61091, 1514, 516, 10, 29, "Print",ExpressionUUID->"05746468-d8c9-4c77-89f5-9a60d356deb0"],
Cell[61610, 1526, 518, 10, 29, "Print",ExpressionUUID->"3ad7aa32-f50c-4d9e-9ad6-fbdead65f25a"],
Cell[62131, 1538, 520, 10, 29, "Print",ExpressionUUID->"199c23bf-61b9-49d8-b0df-ea6524be4b60"],
Cell[62654, 1550, 520, 10, 29, "Print",ExpressionUUID->"10030907-070e-44b9-86ff-b7b31fa50bcf"],
Cell[63177, 1562, 520, 10, 29, "Print",ExpressionUUID->"94b72256-cbaa-4f9f-b79c-8d0bfe7ff5f3"],
Cell[63700, 1574, 518, 10, 29, "Print",ExpressionUUID->"73895e59-0586-4ada-80b8-6b2c619952d1"],
Cell[64221, 1586, 518, 10, 29, "Print",ExpressionUUID->"7b8df03b-324e-4436-ab52-cb55dcfbdad3"],
Cell[64742, 1598, 518, 10, 29, "Print",ExpressionUUID->"24c4c302-ef4c-48a3-88f5-d61bacad826c"],
Cell[65263, 1610, 520, 10, 29, "Print",ExpressionUUID->"d1d73da5-c11e-497a-8730-3c0c294f8536"],
Cell[65786, 1622, 518, 10, 29, "Print",ExpressionUUID->"734da8c9-d9fa-4ffe-a3b9-b253bc7d6adf"],
Cell[66307, 1634, 520, 10, 29, "Print",ExpressionUUID->"e15d2bb6-afc7-4fc2-a8d4-2aad949ae0d9"],
Cell[66830, 1646, 520, 10, 29, "Print",ExpressionUUID->"7b45410b-a96e-4925-bffd-76117def0073"],
Cell[67353, 1658, 518, 10, 29, "Print",ExpressionUUID->"06500127-baf0-45bc-b05a-4bfb7f1aea7c"],
Cell[67874, 1670, 520, 10, 29, "Print",ExpressionUUID->"52e48810-8b84-4df1-bce5-e8a7c14d3f77"],
Cell[68397, 1682, 518, 10, 29, "Print",ExpressionUUID->"26d858c7-98c5-4c8a-8d33-9f8ef869ebb6"],
Cell[68918, 1694, 518, 10, 29, "Print",ExpressionUUID->"3bc88ea6-993e-4c1e-aedd-06fe97747265"],
Cell[69439, 1706, 520, 10, 29, "Print",ExpressionUUID->"b90dcd03-5bbf-490f-bec2-1f1beac16465"],
Cell[69962, 1718, 520, 10, 29, "Print",ExpressionUUID->"6d5d5c51-5bf9-4df6-beb7-f71565e64067"],
Cell[70485, 1730, 520, 10, 29, "Print",ExpressionUUID->"80ccd106-8b55-490a-9396-12eab050e80b"],
Cell[71008, 1742, 520, 10, 29, "Print",ExpressionUUID->"2a94fa2a-f94d-4f6f-990e-c40d2feb6a27"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71577, 1758, 353, 6, 63, "Input",ExpressionUUID->"126274a3-d1ea-4796-82e4-61ff79034d1a"],
Cell[CellGroupData[{
Cell[71955, 1768, 515, 10, 29, "Print",ExpressionUUID->"f4cf627e-fa68-491f-b39e-8db81db54b31"],
Cell[72473, 1780, 515, 10, 29, "Print",ExpressionUUID->"28894a76-9d14-4b97-b8f9-10f447638e3d"],
Cell[72991, 1792, 515, 10, 29, "Print",ExpressionUUID->"f7308d44-ef61-408a-ae71-ef0ae1dcb59d"],
Cell[73509, 1804, 556, 12, 29, "Print",ExpressionUUID->"16ef1132-03c9-4423-bb66-d78261b07256"],
Cell[74068, 1818, 560, 12, 29, "Print",ExpressionUUID->"096d1838-57cc-4acd-8d66-0913b1023368"],
Cell[74631, 1832, 515, 10, 29, "Print",ExpressionUUID->"1d28e85e-54b3-4717-b344-93c4aa9e4baf"],
Cell[75149, 1844, 517, 10, 29, "Print",ExpressionUUID->"22224af5-225e-4825-a64a-eb31fc111595"],
Cell[75669, 1856, 517, 10, 29, "Print",ExpressionUUID->"041c7ee1-2a06-4a7e-bc9b-65760bb78f93"],
Cell[76189, 1868, 517, 10, 29, "Print",ExpressionUUID->"5d45f11f-06cf-4b9b-b54f-9d3b0ed91f53"],
Cell[76709, 1880, 515, 10, 29, "Print",ExpressionUUID->"dc945a46-036b-4d41-bfca-d3b36fad6d55"],
Cell[77227, 1892, 517, 10, 29, "Print",ExpressionUUID->"8219ef66-0bbd-43e4-b252-f4206c089e12"],
Cell[77747, 1904, 515, 10, 29, "Print",ExpressionUUID->"ae3ee31a-a791-401d-b065-40c95bbc763b"],
Cell[78265, 1916, 517, 10, 29, "Print",ExpressionUUID->"36a3ca53-dfa6-4eb0-95dc-ce98a55aade5"],
Cell[78785, 1928, 515, 10, 29, "Print",ExpressionUUID->"90939813-8485-4c13-b2b0-0bf1466fef18"],
Cell[79303, 1940, 515, 10, 29, "Print",ExpressionUUID->"6782a052-b525-410f-ba0f-17e2a8513eac"],
Cell[79821, 1952, 515, 10, 29, "Print",ExpressionUUID->"03251a32-a922-44ef-90fe-10c7774a2c7e"],
Cell[80339, 1964, 515, 10, 29, "Print",ExpressionUUID->"cc4cdb39-61ea-4fb3-986e-a2d16eac3a99"],
Cell[80857, 1976, 517, 10, 29, "Print",ExpressionUUID->"2f1723f5-4b0c-4b5c-8acc-0eaa1ffc3308"],
Cell[81377, 1988, 517, 10, 29, "Print",ExpressionUUID->"2dab58c4-3233-4fbc-8c02-5d660e59f4c1"],
Cell[81897, 2000, 515, 10, 29, "Print",ExpressionUUID->"921e716e-a4d3-442e-8cc1-4b9c58ddedc0"],
Cell[82415, 2012, 517, 10, 29, "Print",ExpressionUUID->"03523d7b-8eb1-4204-9f7b-9f5c44d0e986"],
Cell[82935, 2024, 517, 10, 29, "Print",ExpressionUUID->"3987889a-1048-4adb-8c43-5086cad17ee5"],
Cell[83455, 2036, 515, 10, 29, "Print",ExpressionUUID->"3e9ad780-cef3-45f0-ac3d-fee13168378d"],
Cell[83973, 2048, 519, 10, 29, "Print",ExpressionUUID->"6f4c0427-ace3-423b-93b9-24ff9c2313aa"],
Cell[84495, 2060, 516, 10, 29, "Print",ExpressionUUID->"d7122e05-eb25-4f5a-80ad-5b54fbb391da"],
Cell[85014, 2072, 517, 10, 29, "Print",ExpressionUUID->"ec56a90f-ea07-4858-815a-6a43336a0ad7"],
Cell[85534, 2084, 517, 10, 29, "Print",ExpressionUUID->"ac65ea74-bfb8-4eae-b7d8-1328fefd14da"],
Cell[86054, 2096, 517, 10, 29, "Print",ExpressionUUID->"0c4c7a94-2035-4c0c-857f-43742a08dc38"],
Cell[86574, 2108, 517, 10, 29, "Print",ExpressionUUID->"ef0faa60-4dd5-4dd6-9039-25cb2ee05428"],
Cell[87094, 2120, 517, 10, 29, "Print",ExpressionUUID->"3e001b4f-601b-47f7-a758-17337ba68bd5"],
Cell[87614, 2132, 519, 10, 29, "Print",ExpressionUUID->"68b71958-8b72-4018-97e3-a5d4880b0591"],
Cell[88136, 2144, 517, 10, 29, "Print",ExpressionUUID->"aee31c3e-42a3-4da5-adfa-d76eba6925c3"],
Cell[88656, 2156, 519, 10, 29, "Print",ExpressionUUID->"ddc3eb04-8068-4afa-a505-32769624edb9"],
Cell[89178, 2168, 519, 10, 29, "Print",ExpressionUUID->"4210bd81-6484-416e-8c48-72e34a36f251"],
Cell[89700, 2180, 517, 10, 29, "Print",ExpressionUUID->"5d8ab8f8-78f2-4f77-8cae-0e2d60ecdebb"],
Cell[90220, 2192, 519, 10, 29, "Print",ExpressionUUID->"bd5bba21-f935-415d-89ce-f9c8818c9800"],
Cell[90742, 2204, 519, 10, 29, "Print",ExpressionUUID->"62ccbbb7-8ce2-4b08-825f-b37cd0f0c1ad"],
Cell[91264, 2216, 517, 10, 29, "Print",ExpressionUUID->"68d29d84-a647-43a2-ad0a-2afe8f19c9b3"],
Cell[91784, 2228, 517, 10, 29, "Print",ExpressionUUID->"84987b0b-3cd9-4c8f-b64f-e0144d19efed"],
Cell[92304, 2240, 517, 10, 29, "Print",ExpressionUUID->"ea5af146-614f-451f-9d5a-6587a1f9fcf8"],
Cell[92824, 2252, 517, 10, 29, "Print",ExpressionUUID->"42853ec8-ece6-4842-8fb3-f080375afb01"],
Cell[93344, 2264, 517, 10, 29, "Print",ExpressionUUID->"86ef8387-89ec-4dcb-abe1-fe3b097de622"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93910, 2280, 267, 4, 37, "Input",ExpressionUUID->"6c5223c0-603c-42fc-a3e3-535d66a21e73"],
Cell[CellGroupData[{
Cell[94202, 2288, 508, 12, 29, "Print",ExpressionUUID->"a7647563-999f-4379-9138-0607e75a062f"],
Cell[94713, 2302, 510, 12, 29, "Print",ExpressionUUID->"41cf0fac-ac1c-43d0-b548-1bef09103534"],
Cell[95226, 2316, 510, 12, 29, "Print",ExpressionUUID->"532827a4-a684-43ce-85db-ca3e513b2f18"],
Cell[95739, 2330, 512, 12, 29, "Print",ExpressionUUID->"4911f72a-b1ed-4382-a267-776c33bea54b"],
Cell[96254, 2344, 469, 10, 29, "Print",ExpressionUUID->"0a1d5a9e-974a-46ab-a6c0-6937eb5d4ec7"],
Cell[96726, 2356, 467, 10, 29, "Print",ExpressionUUID->"a07f43c4-f759-4ebb-88cf-86746ace8459"],
Cell[97196, 2368, 467, 10, 29, "Print",ExpressionUUID->"4197cce9-7427-4c2a-87d4-aeb9822f531d"],
Cell[97666, 2380, 467, 10, 29, "Print",ExpressionUUID->"cd53a1bf-c18f-4a70-9b57-92ae6a8bf0e1"],
Cell[98136, 2392, 467, 10, 29, "Print",ExpressionUUID->"b95f9446-c617-433b-882c-ba18ff3159de"],
Cell[98606, 2404, 467, 10, 29, "Print",ExpressionUUID->"1027b708-7af4-404c-aa4d-dc99d533907a"],
Cell[99076, 2416, 467, 10, 29, "Print",ExpressionUUID->"dde2b79a-a5cb-47b5-9d5c-462c47196a43"],
Cell[99546, 2428, 469, 10, 29, "Print",ExpressionUUID->"0e9ed56c-59bc-4502-9255-e9cf486a912d"],
Cell[100018, 2440, 467, 10, 29, "Print",ExpressionUUID->"c427e58d-4f7a-424c-b00d-8f44881f1e4a"],
Cell[100488, 2452, 512, 12, 29, "Print",ExpressionUUID->"cf9a011f-3bf1-4bd1-88e8-dba6e7b8fe0d"],
Cell[101003, 2466, 469, 10, 29, "Print",ExpressionUUID->"64d1f689-0dce-4277-96a2-fe2af2255c78"],
Cell[101475, 2478, 467, 10, 29, "Print",ExpressionUUID->"20618e2f-9ceb-4048-8bb2-5ca720122c30"],
Cell[101945, 2490, 467, 10, 29, "Print",ExpressionUUID->"64413ab1-518b-4b28-a69b-cb874f5ad14c"],
Cell[102415, 2502, 469, 10, 29, "Print",ExpressionUUID->"13cf40c0-1b6e-4d99-bb2e-ed3121da95dd"],
Cell[102887, 2514, 467, 10, 29, "Print",ExpressionUUID->"2bea3c01-2edb-4652-8a47-21b89443cc63"],
Cell[103357, 2526, 469, 10, 29, "Print",ExpressionUUID->"26a0921d-5381-4f84-ac5c-49143985580c"],
Cell[103829, 2538, 469, 10, 29, "Print",ExpressionUUID->"c8b02b73-4ce7-4f34-b39b-027f31f92cae"],
Cell[104301, 2550, 469, 10, 29, "Print",ExpressionUUID->"fbfd8e5b-6cd3-4560-a42d-bce5d81ac7dc"],
Cell[104773, 2562, 469, 10, 29, "Print",ExpressionUUID->"e1ac22ee-4f33-49d5-9f36-4926e37eee82"],
Cell[105245, 2574, 469, 10, 29, "Print",ExpressionUUID->"87f98823-34f8-4a2b-9521-45dda8fa1d5d"],
Cell[105717, 2586, 469, 10, 29, "Print",ExpressionUUID->"79292ad3-66ee-4bbd-8a77-35e4c56e84fe"],
Cell[106189, 2598, 471, 10, 29, "Print",ExpressionUUID->"d507d719-345a-426d-844a-e5897317c9a1"],
Cell[106663, 2610, 471, 10, 29, "Print",ExpressionUUID->"fdddf378-5385-4bdc-b99b-daa7ba7e63cc"],
Cell[107137, 2622, 471, 10, 29, "Print",ExpressionUUID->"96b249ba-9a01-48ab-85cb-05bc7d0c9dd0"],
Cell[107611, 2634, 471, 10, 29, "Print",ExpressionUUID->"1a07261d-1095-4125-857c-9ceaf6c8321a"],
Cell[108085, 2646, 468, 10, 29, "Print",ExpressionUUID->"c9993195-d48a-42bb-90dd-3f48bcb022cc"],
Cell[108556, 2658, 471, 10, 29, "Print",ExpressionUUID->"655ae0cb-01df-4f36-adf4-d0ec3e22c12c"],
Cell[109030, 2670, 469, 10, 29, "Print",ExpressionUUID->"4fdeb180-1cc8-4619-93b2-5d8b27b70308"],
Cell[109502, 2682, 469, 10, 29, "Print",ExpressionUUID->"4aff0758-e047-485c-8dde-f252db0db4e7"],
Cell[109974, 2694, 469, 10, 29, "Print",ExpressionUUID->"9a6d31b9-83a3-4023-bf25-9a5bb3d1f970"],
Cell[110446, 2706, 469, 10, 29, "Print",ExpressionUUID->"c5cd6dad-823c-4f67-aa5c-94eb1a251c24"],
Cell[110918, 2718, 469, 10, 29, "Print",ExpressionUUID->"a7d35bdd-c2b3-48c6-a3c5-cf3c9eed0241"],
Cell[111390, 2730, 469, 10, 29, "Print",ExpressionUUID->"94ff8115-4d0d-48fa-bd5f-54bbdaef3a82"],
Cell[111862, 2742, 471, 10, 29, "Print",ExpressionUUID->"4fdc6ed0-4de3-4bff-82f1-0c3e35092af8"],
Cell[112336, 2754, 471, 10, 29, "Print",ExpressionUUID->"6df2925c-76be-4f94-9b75-673f3c66eada"],
Cell[112810, 2766, 471, 10, 29, "Print",ExpressionUUID->"a1b6008c-a8a1-4f82-ba1a-c781a09aa328"],
Cell[113284, 2778, 469, 10, 29, "Print",ExpressionUUID->"1122e637-19fb-4cf6-bdbd-ae1bad69cfd7"],
Cell[113756, 2790, 471, 10, 29, "Print",ExpressionUUID->"ec5d0a51-b7ee-4896-aa65-452555a5cc3f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


